Improving the description of multiple interactions in Herwig

The modelling of multiple parton interactions in Monte Carlo event generators is a crucial part not only for the dressing of signal processes but also to describe data with a minimum bias on the event selection. Much work has and will be put into the theoretical framework and the numerical implementation of these models. In this contribution, we summarize various changes to the machinery of multiparton interactions and related physics in the Monte Carlo event generator Herwig 7.

==> Plots/partnerfinder.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append(\"/Users/johannes/Physik/Herwig/opt/lib/python3.7/site-packages\")\n",
    "import yoda\n",
    "import rivet\n",
    "from matplotlib import pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib import rc,gridspec\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "matplotlib.rcParams['text.latex.unicode'] = True\n",
    "matplotlib.rcParams['mathtext.fontset'] = 'custom'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'Bitstream Vera Sans'\n",
    "matplotlib.rcParams['mathtext.it'] = 'Bitstream Vera Sans:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'Bitstream Vera Sans:bold'\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 20}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "pltpars=rivet.mkStdPlotParser()\n",
    "variations=[]\n",
    "\n",
    "#fig_partnerfinder/11/LHC-MB.yoda:Title=\"Max,  Different\" \\\n",
    "#fig_partnerfinder/01/LHC-MB.yoda:Title=\"Rand, Different\" \\\n",
    "#fig_partnerfinder/10/LHC-MB.yoda:Title=\"Max,  Partner\" \\\n",
    "#fig_partnerfinder/00/LHC-MB.yoda:Title=\"Rand, Partner\" \n",
    "\n",
    "y=yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/00/LHC-MB.yoda\")\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/00/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/10/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/01/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/11/LHC-MB.yoda\")]\n",
    "\n",
    "variationlabels=[\"Rand, Partner\",\n",
    "                 \"Max,  Partner\",\n",
    "                 \"Rand, Different\",\n",
    "                 \"Max,  Different\"]\n",
    "variationcolor=[\"red\",\"blue\",\"teal\",\"orange\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "fig=plt.figure(figsize=[13,13])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            if \"Charged particle $\\eta$\" in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    n+=1\n",
    "    #print header['Title']\n",
    "    plt.ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    plt.xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    plt.title(r\"Charged particle $\\eta$ at 7\\,TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x]\n",
    "    varhists=[]\n",
    "    for var in variations:\n",
    "        varhists+=[var[x]]\n",
    "\n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==1: \n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            plt.step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=variationlabels[k])\n",
    "            k+=1\n",
    "    else:\n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            plt.step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=\"\")\n",
    "            k+=1\n",
    "                \n",
    "    plt.errorbar(datahist.xVals(),datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())/2,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(datahist.xVals()[25], \n",
    "             max(datahist.yVals())+.5, \n",
    "             r\"%s\"%header['Title'].replace(\"Charged particle $\\\\eta$ at 7\\\\,TeV,\",\"\").replace(\"\\\\text\",\"\\\\mathrm\"),\n",
    "             verticalalignment='top',  horizontalalignment='center',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",)\n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=2)\n",
    "\n",
    "plt.ylim([0,12])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"partnerfinder.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Only the first Plot was modified.\n",
    "# Stop here.\n",
    "\n",
    "\n",
    "fig=plt.figure(figsize=[13,10])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=0.05\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Charged particle $p_\\perp$\" in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Charged particle $p_\\perp$\" in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "        \n",
    "    n+=1\n",
    "    plt.ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    plt.xlabel(r\"$p_\\perp \\; $ [GeV] \")\n",
    "    \n",
    "    plt.title(r\"Charged particle $p_\\perp$ at 7\\,TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x]\n",
    "    varhist=variation1[x]\n",
    "    varhist2=variation2[x]\n",
    "    \n",
    "    exponent=sorted(firstYVals).index(hist.yVals()[0])-2\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==1: \n",
    "        plt.step(hist.xVals(),hist.yVals()*100**exponent,marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*100**exponent,marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*100**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        plt.step(hist.xVals(),hist.yVals()*100**exponent,marker=\"\",c=\"red\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*100**exponent,marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*100**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "\n",
    "    plt.step(hist.xVals(),datahist.yVals()*100**exponent,c=\"black\",where=\"mid\")\n",
    "    plt.errorbar(hist.xVals(),datahist.yVals()*100**exponent,\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2*100**exponent,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(xlabelpos, \n",
    "             max(datahist.yVals()*100**exponent), \n",
    "             r\"%s (x $10^{%s}$)\"%(header['Title'].\n",
    "                                  replace(\"Charged particle $p_\\\\perp$ at 7\\\\,TeV,\",\"\").\n",
    "                                  replace(\"\\\\text\",\"\\\\mathrm\").\n",
    "                                  replace(\"track $p_\\perp\",\"$p^{track}_\\perp\").\n",
    "                                  replace(\"for\",\"\")\n",
    "                                  ,2*exponent),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",)\n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=1)\n",
    "plt.loglog()\n",
    "plt.xlim([0.04,50])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig2.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[30,8])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(2, 4,width_ratios= [1,1,1,1],height_ratios= [1,0.5])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "ax=[]\n",
    "ax     += [plt.subplot(gs[0, 0])]\n",
    "ax     += [plt.subplot(gs[0, 1])]\n",
    "ax     += [plt.subplot(gs[0, 2])]\n",
    "ax     += [plt.subplot(gs[0, 3])]\n",
    "\n",
    "ax     += [plt.subplot(gs[1, 0])]\n",
    "ax     += [plt.subplot(gs[1, 1])]\n",
    "ax     += [plt.subplot(gs[1, 2])]\n",
    "ax     += [plt.subplot(gs[1, 3])]\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=0.05\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            \n",
    "            if \"Charged multiplicity\" in  header['Title'] and \\\n",
    "            \"2500\" not in header['Title']:\n",
    "                #print header['Title']\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Charged multiplicity\" in  header['Title'] and \\\n",
    "            \"2500\" not in header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "    varhist=variation1[x]\n",
    "    varhist2=variation2[x]\n",
    "    n=sorted(firstYVals).index(hist.yVals()[0])\n",
    "\n",
    "    print(n,hist.yVals()[0])\n",
    "    #print header['Title']\n",
    "    ax[0].set_ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    #print header['XLabel']\n",
    "    ax[n+4].set_xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    \n",
    "    ax[0].set_title(r\"Charged multiplicity at 7\\,TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x]\n",
    "    \n",
    "    exponent=0#sorted(firstYVals).index(hist.yVals()[0])-2\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==0: \n",
    "        ax[n].step(hist.xVals(),hist.yVals(),marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        ax[n].step(hist.xVals(),varhist.yVals(),marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        ax[n].step(hist.xVals(),varhist2.yVals(),marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        ax[n].step(hist.xVals(),hist.yVals(),marker=\"\",c=\"red\",where=\"mid\")\n",
    "        ax[n].step(hist.xVals(),varhist.yVals(),marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        ax[n].step(hist.xVals(),varhist2.yVals(),marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "        \n",
    "        \n",
    "    ax[n].step(hist.xVals(),datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    ax[n].errorbar(hist.xVals(),datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    ax[n].text(0.1, \n",
    "             0.9, \n",
    "             r\"%s\"%(header['Title'].\n",
    "                                  replace(\"Charged multiplicity\",\"$N_{ch}$\").\n",
    "                                  replace(\"at 7\\,TeV\",\"\").\n",
    "                                  replace(\"\\\\text\",\"\\\\mathrm\")),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=ax[n].transAxes , color='green')\n",
    "    if True:\n",
    "        ax[n+4].step(hist.xVals(),hist.yVals()/datahist.yVals(),marker=\"\",c=\"red\",where=\"mid\")\n",
    "        ax[n+4].step(hist.xVals(),varhist.yVals()/datahist.yVals(),marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        ax[n+4].step(hist.xVals(),varhist2.yVals()/datahist.yVals(),marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "        \n",
    "        \n",
    "        \n",
    "    ax[n+4].step(hist.xVals(),datahist.yVals()/datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    ax[n+4].errorbar(hist.xVals(),datahist.yVals()/datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/datahist.yVals(),\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    \n",
    "    \n",
    "\n",
    "\n",
    "ax[n-1].yaxis.set_tick_params(direction=\"in\",which=\"both\",)\n",
    "ax[n-1].xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "ax[0].legend(frameon=False,loc=\"lower left\",ncol=1)\n",
    "for i in range(4):\n",
    "    ax[i].semilogy()\n",
    "    ax[i].grid(linestyle='dotted')\n",
    "    if i!=0 :ax[i].set_yticklabels([])\n",
    "    ax[i].set_ylim([0.000005,0.5])\n",
    "    #ax[i].set_xlim([0,170])\n",
    "    \n",
    "for i in range(4,8):\n",
    "    ax[i].grid(linestyle='dotted')\n",
    "    if i!=4 :ax[i].set_yticklabels([])\n",
    "    ax[i].set_ylim([0.2,1.8])\n",
    "    \n",
    "ax[4].set_ylabel(r\"MC/Data\")\n",
    "        \n",
    "    \n",
    "#plt.xlim([0.04,200])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig3.pdf\",bbox_inches='tight')\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,10])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=20.05\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x) \n",
    "        if 'Title' in header:\n",
    "            \n",
    "            \n",
    "            if \"Charged $\\langle p_\\perp\" in  header['Title'] and \"2500\" not in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x].mkScatter()\n",
    "    #firstYVals+=[hist.yMins()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Charged $\\langle p_\\perp\" in  header['Title'] and \"2500\" not in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "        \n",
    "    n+=1\n",
    "    plt.ylabel(r\"$\\langle p_\\perp \\rangle$ [GeV]\")\n",
    "    plt.xlabel(r\"$N_\\mathrm{ch}$\")\n",
    "    \n",
    "    plt.title(r\"Charged $\\langle p_\\perp \\rangle$ vs. $N_\\mathrm{ch}$ at 7TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x].mkScatter()\n",
    "    varhist=variation1[x].mkScatter()\n",
    "    varhist2=variation2[x].mkScatter()\n",
    "    \n",
    "    \n",
    "    exponent=0\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "        \n",
    "    if n==1: \n",
    "        plt.step(hist.xVals(),hist.yVals()*100**exponent,marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*100**exponent,marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*100**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        plt.step(hist.xVals(),hist.yVals()*100**exponent,marker=\"\",c=\"red\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*100**exponent,marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*100**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "        \n",
    "        \n",
    "    plt.step(hist.xVals(),datahist.yVals()*100**exponent,c=\"black\",where=\"mid\")\n",
    "    plt.errorbar(hist.xVals(),datahist.yVals()*100**exponent,\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2*100**exponent,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(xlabelpos, \n",
    "             min(datahist.yVals()*100**exponent), \n",
    "             r\"%s (x $10^{%s}$)\"%(header['Title'].replace(\"Charged $\\\\langle p_\\\\perp \\\\rangle$ vs. $N_\\\\text{ch}$ at 7\\,TeV,\",\"\").replace(\"\\\\text\",\"\\\\mathrm\"),2*exponent),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",) \n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=1)\n",
    "#plt.semilogy()\n",
    "#plt.xlim([0.04,150])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig4.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,10])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=5.5\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x) \n",
    "        if 'Title' in header:\n",
    "            \n",
    "            #print header['Title']\n",
    "            if \"Rapidity gap size in $\\eta$ starting from $\\eta = \\pm 4.9$\" in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x].mkScatter()\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Rapidity gap size in $\\eta$ starting from $\\eta = \\pm 4.9$\" in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "        \n",
    "    n+=1\n",
    "    plt.ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    plt.xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    \n",
    "    plt.title(r\"Rapidity gap size in $\\eta$ starting from $\\eta = \\pm 4.9$\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x].mkScatter()\n",
    "    \n",
    "    varhist=variation1[x].mkScatter()\n",
    "    varhist2=variation2[x].mkScatter()\n",
    "    \n",
    "    exponent=sorted(firstYVals).index(hist.yVals()[0])-2\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    " \n",
    "    if n==1: \n",
    "        plt.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        plt.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "        \n",
    "    plt.step(hist.xVals(),datahist.yVals()*10**exponent,c=\"black\",where=\"mid\")\n",
    "    plt.errorbar(hist.xVals(),datahist.yVals()*10**exponent,\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2*10**exponent,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(xlabelpos, \n",
    "             min(datahist.yVals()*10**exponent)*1.5, \n",
    "             r\"%s (x $10^{%s}$)\"%(header['Title'].replace(\"Rapidity gap size in $\\eta$ starting from $\\eta = \\pm 4.9$,\",\"\").replace(\"\\\\text\",\"\\\\mathrm\"),2*exponent),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",) \n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=1)\n",
    "plt.semilogy()\n",
    "#plt.xlim([0.04,150])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig5.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,10])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(2, 1,width_ratios= [1],height_ratios= [1,0.5])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "axratio     = plt.subplot(gs[1, 0])\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=19.5\n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x) \n",
    "        if 'Title' in header:\n",
    "            \n",
    "            #print header['Title']\n",
    "            if \"ATLAS_2010_S8894728\" in  x:\n",
    "                #print x\n",
    "                #print header['Title']\n",
    "                \n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x].mkScatter()\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"ATLAS_2010_S8894728/d04\" in  x:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "        \n",
    "    n+=1\n",
    "    axmain.set_ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    axratio.set_xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    \n",
    "    axmain.set_title(r\"%s\"%(\"$\\sum p_\\perp$ density vs. $p_\\perp^\\\\text{trk1}$, $\\sqrt{s} = \\\\text{7~TeV}$\").replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x].mkScatter()\n",
    "    varhist=variation1[x].mkScatter()\n",
    "    varhist2=variation2[x].mkScatter()\n",
    "    \n",
    "    exponent=0\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "        \n",
    "    if n==1: \n",
    "        axmain.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        axmain.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        axmain.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        axmain.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\")\n",
    "        axmain.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        axmain.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")        \n",
    "\n",
    "    axmain.step(hist.xVals(),datahist.yVals()*10**exponent,c=\"black\",where=\"mid\")\n",
    "    axmain.errorbar(hist.xVals(),datahist.yVals()*10**exponent,\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2*10**exponent,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    \n",
    "    if n==1: \n",
    "        axratio.step(hist.xVals(),hist.yVals()/datahist.yVals(),marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        axratio.step(hist.xVals(),varhist.yVals()/datahist.yVals(),marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        axratio.step(hist.xVals(),varhist2.yVals()/datahist.yVals(),marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        axratio.step(hist.xVals(),hist.yVals()/datahist.yVals(),marker=\"\",c=\"red\",where=\"mid\")\n",
    "        axratio.step(hist.xVals(),varhist.yVals()/datahist.yVals(),marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        axratio.step(hist.xVals(),varhist2.yVals()/datahist.yVals(),marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "    axratio.step(hist.xVals(),datahist.yVals()/datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    axratio.errorbar(hist.xVals(),datahist.yVals()/datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/datahist.yVals(),\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    \n",
    "    \n",
    "    \n",
    "   \n",
    "    plt.text(xlabelpos, \n",
    "             (datahist.yVals()[-1]), \n",
    "             r\"%s\"%(header['Title'].replace(\"$\\sum p_\\perp$\",\"\")\n",
    "                    .replace(\", $\\\\sqrt{s} = \\\\text{7~TeV}$\",\"\")\n",
    "                    .replace(\"density vs. $p_\\\\perp^\\\\text{trk1}$\",\"\")),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "axmain.grid(linestyle='dotted')\n",
    "axratio.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",) \n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "axmain.legend(frameon=False,loc=\"upper left\",ncol=1)\n",
    "#plt.semilogy()\n",
    "axratio.set_ylabel(\"MC/Data\")\n",
    "axmain.set_xlim([0,22.4])\n",
    "axratio.set_xlim([0,22.4])\n",
    "axmain.set_ylim([0.,4.5])\n",
    "axratio.set_ylim([0.5,1.5])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig8.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,10])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=0.\n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x) \n",
    "        if 'Title' in header:\n",
    "            \n",
    "            #print header['Title']\n",
    "            if \"ALICE_2015_I1357424/d01\" in  x:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x].mkScatter()\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"ALICE_2015_I1357424/d01\" in  x:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "        \n",
    "    n+=1\n",
    "    plt.ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    plt.xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    \n",
    "    plt.title(r\"$\\pi^{\\pm}$/${\\rm K}^{\\pm}$/${\\rm p}(\\bar{\\rm p})$ yield in INEL pp collisions at $\\sqrt{s} =  7$~TeV in $|y| < 0.5$\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x].mkScatter()\n",
    "    varhist=variation1[x].mkScatter()\n",
    "    varhist2=variation2[x].mkScatter()\n",
    "    \n",
    "    exponent=0\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==1: \n",
    "        plt.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        plt.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")    \n",
    "    plt.step(hist.xVals(),datahist.yVals()*10**exponent,c=\"black\",where=\"mid\")\n",
    "    plt.errorbar(hist.xVals(),datahist.yVals()*10**exponent,\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2*10**exponent,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(xlabelpos, \n",
    "             (datahist.yVals()[0])*1.3, \n",
    "             r\"%s\"%(header['Title'].replace(\"yield in INEL pp collisions at $\\sqrt{s} =  7$~TeV in $|y| < 0.5$\",\"\").replace(\"\\\\text\",\"\\\\mathrm\")),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",) \n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=1)\n",
    "plt.semilogy()\n",
    "#plt.xlim([0.04,150])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig6.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,10])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=3.15\n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x) \n",
    "        if 'Title' in header:\n",
    "            \n",
    "            #print header['Title']\n",
    "            if \"ATLAS_2010_S8894728\" in  x:\n",
    "                #print x\n",
    "                #print header['Title']\n",
    "                \n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x].mkScatter()\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"ATLAS_2010_S8894728/d16\" in  x:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "        \n",
    "    n+=1\n",
    "    plt.ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    plt.xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "\n",
    "    \n",
    "    plt.title(r\"%s\"%(\"$p_\\perp$ density vs. $\\Delta\\phi$, $\\sqrt{s} = \\\\text{7~TeV}$\").replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x].mkScatter()\n",
    "    varhist=variation1[x].mkScatter()\n",
    "    varhist2=variation2[x].mkScatter()\n",
    "    \n",
    "    exponent=0\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==1: \n",
    "        plt.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\",label=\"Herwig 7 + STCR\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\",label=\"Variation 1\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\",label=\"Variation 2\")\n",
    "    else:\n",
    "        plt.step(hist.xVals(),hist.yVals()*10**exponent,marker=\"\",c=\"red\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist.yVals()*10**exponent,marker=\"\",c=\"gray\",where=\"mid\")\n",
    "        plt.step(varhist.xVals(),varhist2.yVals()*10**exponent,marker=\"\",ls=\"dashed\",c=\"gray\",where=\"mid\")\n",
    "    plt.step(hist.xVals(),datahist.yVals()*10**exponent,c=\"black\",where=\"mid\")\n",
    "    plt.errorbar(hist.xVals(),datahist.yVals()*10**exponent,\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2*10**exponent,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(xlabelpos, \n",
    "             (datahist.yVals()[-1]), \n",
    "             r\"%s\"%(header['Title']\n",
    "                    .replace(\"$p_\\perp$ density vs. $\\Delta\\phi$,\",\"\")\n",
    "                    .replace(\", $\\\\sqrt{s} = \\\\text{7~TeV}$\",\"\")\n",
    "                    .replace(\"\\\\text\",\"\\\\mathrm\")),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",) \n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=1)\n",
    "plt.semilogy()\n",
    "plt.xlim([0.0,3.9])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"Fig7.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/partnerfinder_2.7.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append(\"/Users/johannes/Physik/Herwig/opt/lib/python2.7/site-packages\")\n",
    "import yoda\n",
    "import rivet\n",
    "from matplotlib import pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib import rc,gridspec\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "matplotlib.rcParams['text.latex.unicode'] = True\n",
    "matplotlib.rcParams['mathtext.fontset'] = 'custom'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'Bitstream Vera Sans'\n",
    "matplotlib.rcParams['mathtext.it'] = 'Bitstream Vera Sans:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'Bitstream Vera Sans:bold'\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 20}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "pltpars=rivet.mkStdPlotParser()\n",
    "variations=[]\n",
    "\n",
    "#fig_partnerfinder/11/LHC-MB.yoda:Title=\"Max,  Different\" \\\n",
    "#fig_partnerfinder/01/LHC-MB.yoda:Title=\"Rand, Different\" \\\n",
    "#fig_partnerfinder/10/LHC-MB.yoda:Title=\"Max,  Partner\" \\\n",
    "#fig_partnerfinder/00/LHC-MB.yoda:Title=\"Rand, Partner\" \n",
    "\n",
    "y=yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/00/LHC-MB.yoda\")\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/00/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/10/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/01/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_partnerfinder/11/LHC-MB.yoda\")]\n",
    "\n",
    "variationlabels=[\"Rand, Partner\",\n",
    "                 \"Max,  Partner\",\n",
    "                 \"Rand, Different\",\n",
    "                 \"Max,  Different\"]\n",
    "variationcolor=[\"red\",\"blue\",\"teal\",\"orange\"]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "fig=plt.figure(figsize=[13,13])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(1, 1,width_ratios= [1],height_ratios= [1])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "axmain     = plt.subplot(gs[0, 0])\n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            if \"Charged particle $\\eta$\" in  header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    n+=1\n",
    "    #print header['Title']\n",
    "    plt.ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    plt.xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    plt.title(r\"Charged particle $\\eta$ at 7\\,TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x]\n",
    "    varhists=[]\n",
    "    for var in variations:\n",
    "        varhists+=[var[x]]\n",
    "\n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==1: \n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            plt.step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=variationlabels[k])\n",
    "            k+=1\n",
    "    else:\n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            plt.step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=\"\")\n",
    "            k+=1\n",
    "                \n",
    "    plt.errorbar(datahist.xVals(),datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())/2,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    plt.text(datahist.xVals()[25], \n",
    "             max(datahist.yVals())+.5, \n",
    "             r\"%s\"%header['Title'].replace(\"Charged particle $\\\\eta$ at 7\\\\,TeV,\",\"\").replace(\"\\\\text\",\"\\\\mathrm\"),\n",
    "             verticalalignment='top',  horizontalalignment='center',\n",
    "             transform=axmain.transData , color='green')\n",
    "\n",
    "plt.grid(linestyle='dotted')\n",
    "axmain.yaxis.set_tick_params(direction=\"in\",which=\"both\",)\n",
    "axmain.xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "plt.legend(frameon=False,loc=\"upper right\",ncol=2)\n",
    "\n",
    "plt.ylim([0,12])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"partnerfinder.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.17"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/valence.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append(\"/Users/johannes/Physik/Herwig/opt/lib/python3.7/site-packages\")\n",
    "import yoda\n",
    "import rivet\n",
    "from matplotlib import pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib import rc,gridspec\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "matplotlib.rcParams['text.latex.unicode'] = True\n",
    "matplotlib.rcParams['mathtext.fontset'] = 'custom'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'Bitstream Vera Sans'\n",
    "matplotlib.rcParams['mathtext.it'] = 'Bitstream Vera Sans:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'Bitstream Vera Sans:bold'\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 20}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "pltpars=rivet.mkStdPlotParser()\n",
    "variations=[]\n",
    "\n",
    "#fig_partnerfinder/11/LHC-MB.yoda:Title=\"Max,  Different\" \\\n",
    "#fig_partnerfinder/01/LHC-MB.yoda:Title=\"Rand, Different\" \\\n",
    "#fig_partnerfinder/10/LHC-MB.yoda:Title=\"Max,  Partner\" \\\n",
    "#fig_partnerfinder/00/LHC-MB.yoda:Title=\"Rand, Partner\" \n",
    "\n",
    "y=yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/All/LHC-MB.yoda\")\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/All/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/All_0/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/OnlyValence/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/OnlyValence_0/LHC-MB.yoda\")]\n",
    "\n",
    "variationlabels=[\"All n=10\",\n",
    "                 \"All n=1\",\n",
    "                 \"Val n=10\",\n",
    "                 \"Val n=1\"]\n",
    "variationcolor=[\"red\",\"red\",\"blue\",\"blue\"]\n",
    "variationlinestyle=[\"solid\",\"dashed\",\"solid\",\"dashed\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,13])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(4, 2,width_ratios= [1,1],height_ratios= [1,0.5,1,0.5])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "ax=[]\n",
    "ax     += [plt.subplot(gs[0, 0])]\n",
    "ax     += [plt.subplot(gs[2, 0])]\n",
    "ax     += [plt.subplot(gs[0, 1])]\n",
    "ax     += [plt.subplot(gs[2, 1])]\n",
    "\n",
    "ax     += [plt.subplot(gs[1, 0])]\n",
    "ax     += [plt.subplot(gs[3, 0])]\n",
    "ax     += [plt.subplot(gs[1, 1])]\n",
    "ax     += [plt.subplot(gs[3, 1])]\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=0.05\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            \n",
    "            if \"Charged multiplicity\" in  header['Title'] and \\\n",
    "            \"2500\" not in header['Title']:\n",
    "                #print header['Title']\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Charged multiplicity\" in  header['Title'] and \\\n",
    "            \"2500\" not in header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "\n",
    "    n=sorted(firstYVals).index(hist.yVals()[0])\n",
    "\n",
    "    print(n,hist.yVals()[0])\n",
    "    #print header['Title']\n",
    "    ax[0].set_ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    ax[1].set_ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    #print header['XLabel']\n",
    "    ax[5].set_xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    ax[7].set_xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    \n",
    "    ax[0].set_title(r\"Charged multiplicity at 7\\,TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x]\n",
    "    \n",
    "    exponent=0#sorted(firstYVals).index(hist.yVals()[0])-2\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "    \n",
    "    \n",
    "    varhists=[]\n",
    "    for var in variations:\n",
    "        varhists+=[var[x]]\n",
    "\n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==0: \n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            ax[n].step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=variationlabels[k])\n",
    "            k+=1\n",
    "    else:\n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            ax[n].step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=\"\")\n",
    "            k+=1\n",
    "    \n",
    "\n",
    "        \n",
    "    ax[n].step(hist.xVals(),datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    ax[n].errorbar(hist.xVals(),datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    ax[n].text(0.1, \n",
    "             0.9, \n",
    "             r\"%s\"%(header['Title'].\n",
    "                                  replace(\"Charged multiplicity\",\"$N_{ch}$\").\n",
    "                                  replace(\"at 7\\,TeV\",\"\").\n",
    "                                  replace(\"\\\\text\",\"\\\\mathrm\")),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=ax[n].transAxes , color='green')\n",
    "    if True:\n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            ax[n+4].step(var.xVals(),var.yVals()/datahist.yVals(),marker=\"\",\n",
    "                         c=variationcolor[k],where=\"mid\",label=variationlabels[k],\n",
    "                         ls=variationlinestyle[k])\n",
    "            k+=1\n",
    "        \n",
    "        \n",
    "    ax[n+4].step(hist.xVals(),datahist.yVals()/datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    ax[n+4].errorbar(hist.xVals(),datahist.yVals()/datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/datahist.yVals(),\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    \n",
    "    \n",
    "\n",
    "\n",
    "ax[n-1].yaxis.set_tick_params(direction=\"in\",which=\"both\",)\n",
    "ax[n-1].xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "ax[0].legend(frameon=False,loc=\"lower left\",ncol=1,fontsize=20)\n",
    "for i in range(4):\n",
    "    ax[i].semilogy()\n",
    "    ax[i].grid(linestyle='dotted')\n",
    "    if i!=0 and i!=1 :ax[i].set_yticklabels([])\n",
    "    ax[i].set_ylim([0.000005,0.3])\n",
    "    #ax[i].set_xlim([0,170])\n",
    "    \n",
    "for i in range(4,8):\n",
    "    ax[i].grid(linestyle='dotted')\n",
    "    if i!=4 and i!=5 :ax[i].set_yticklabels([])\n",
    "    ax[i].set_ylim([0.2,1.8])\n",
    "    \n",
    "ax[4].set_ylabel(r\"MC/Data\")\n",
    "ax[5].set_ylabel(r\"MC/Data\")\n",
    "ax[0].set_xticklabels([])\n",
    "ax[1].set_xticklabels([])\n",
    "ax[2].set_xticklabels([])\n",
    "ax[3].set_xticklabels([])\n",
    "ax[4].set_xticklabels([])\n",
    "ax[6].set_xticklabels([])\n",
    "\n",
    "ax[0].set_xlim([0.0,190])\n",
    "ax[1].set_xlim([0.0,190])\n",
    "ax[4].set_xlim([0.0,190])\n",
    "ax[5].set_xlim([0.0,190])\n",
    "\n",
    "\n",
    "ax[2].set_xlim([0.0,110])\n",
    "ax[3].set_xlim([0.0,110])\n",
    "ax[6].set_xlim([0.0,110])\n",
    "ax[7].set_xlim([0.0,110])\n",
    "\n",
    "#plt.xlim([0.04,200])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"valence.pdf\",bbox_inches='tight')\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/valence_2.7.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append(\"/Users/johannes/Physik/Herwig/opt/lib/python2.7/site-packages\")\n",
    "import yoda\n",
    "import rivet\n",
    "from matplotlib import pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib import rc,gridspec\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "matplotlib.rcParams['text.latex.unicode'] = True\n",
    "matplotlib.rcParams['mathtext.fontset'] = 'custom'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'Bitstream Vera Sans'\n",
    "matplotlib.rcParams['mathtext.it'] = 'Bitstream Vera Sans:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'Bitstream Vera Sans:bold'\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 20}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "pltpars=rivet.mkStdPlotParser()\n",
    "variations=[]\n",
    "\n",
    "#fig_partnerfinder/11/LHC-MB.yoda:Title=\"Max,  Different\" \\\n",
    "#fig_partnerfinder/01/LHC-MB.yoda:Title=\"Rand, Different\" \\\n",
    "#fig_partnerfinder/10/LHC-MB.yoda:Title=\"Max,  Partner\" \\\n",
    "#fig_partnerfinder/00/LHC-MB.yoda:Title=\"Rand, Partner\" \n",
    "\n",
    "y=yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/All/LHC-MB.yoda\")\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/All/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/All_0/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/OnlyValence/LHC-MB.yoda\")]\n",
    "variations+=[yoda.readYODA(\"/Users/johannes/Physik/my-paper/improvingmpis/runs/fig_extractValenceforDummy/OnlyValence_0/LHC-MB.yoda\")]\n",
    "\n",
    "variationlabels=[\"All n=10\",\n",
    "                 \"All n=1\",\n",
    "                 \"Val n=10\",\n",
    "                 \"Val n=1\"]\n",
    "variationcolor=[\"red\",\"red\",\"blue\",\"blue\"]\n",
    "variationlinestyle=[\"solid\",\"dashed\",\"solid\",\"dashed\"]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure(figsize=[13,13])\n",
    "# Possibility to make ratio plots (for now only one main plot):\n",
    "gs = gridspec.GridSpec(4, 2,width_ratios= [1,1],height_ratios= [1,0.5,1,0.5])\n",
    "gs.update(wspace=0.0, hspace=0.0)\n",
    "ax=[]\n",
    "ax     += [plt.subplot(gs[0, 0])]\n",
    "ax     += [plt.subplot(gs[2, 0])]\n",
    "ax     += [plt.subplot(gs[0, 1])]\n",
    "ax     += [plt.subplot(gs[2, 1])]\n",
    "\n",
    "ax     += [plt.subplot(gs[1, 0])]\n",
    "ax     += [plt.subplot(gs[3, 0])]\n",
    "ax     += [plt.subplot(gs[1, 1])]\n",
    "ax     += [plt.subplot(gs[3, 1])]\n",
    "\n",
    "\n",
    "firstYVals=[]\n",
    "xlabelpos=0.05\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            \n",
    "            if \"Charged multiplicity\" in  header['Title'] and \\\n",
    "            \"2500\" not in header['Title']:\n",
    "                #print header['Title']\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "    firstYVals+=[hist.yVals()[0]]\n",
    "        \n",
    "        \n",
    "\n",
    "n=0\n",
    "for x in y:\n",
    "    \n",
    "    usethis=False\n",
    "    if \"RAW\" not in x:\n",
    "        header=pltpars.getHeaders(x)\n",
    "        if 'Title' in header:\n",
    "            \n",
    "            if \"Charged multiplicity\" in  header['Title'] and \\\n",
    "            \"2500\" not in header['Title']:\n",
    "                usethis=True\n",
    "    if not usethis:\n",
    "        continue\n",
    "    hist=y[x]\n",
    "\n",
    "    n=sorted(firstYVals).index(hist.yVals()[0])\n",
    "\n",
    "    print(n,hist.yVals()[0])\n",
    "    #print header['Title']\n",
    "    ax[0].set_ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    ax[1].set_ylabel(r\"%s\"%header['YLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    #print header['XLabel']\n",
    "    ax[5].set_xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    ax[7].set_xlabel(r\"%s\"%header['XLabel'].replace(\"\\\\text\",\"\\\\mathrm\"))\n",
    "    \n",
    "    ax[0].set_title(r\"Charged multiplicity at 7\\,TeV\")\n",
    "    data=yoda.readYODA('/Users/johannes/Physik/Herwig/opt/share/Rivet/%s.yoda'%\n",
    "                       x.split(\"/\")[1]) \n",
    "    hist=y[x]\n",
    "    \n",
    "    exponent=0#sorted(firstYVals).index(hist.yVals()[0])-2\n",
    "    \n",
    "    datahist=data[\"/REF\"+x]\n",
    "    \n",
    "    \n",
    "    varhists=[]\n",
    "    for var in variations:\n",
    "        varhists+=[var[x]]\n",
    "\n",
    "    datahist=data[\"/REF\"+x]\n",
    "    if n==0: \n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            ax[n].step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=variationlabels[k],\n",
    "                         linestyle=variationlinestyle[k])\n",
    "            k+=1\n",
    "    else:\n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            ax[n].step(var.xVals(),var.yVals(),marker=\"\",c=variationcolor[k],where=\"mid\",label=\"\")\n",
    "            k+=1\n",
    "    \n",
    "\n",
    "        \n",
    "    ax[n].step(hist.xVals(),datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    ax[n].errorbar(hist.xVals(),datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/2,\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    ax[n].text(0.1, \n",
    "             0.85, \n",
    "             r\"%s\"%(header['Title'].\n",
    "                                  replace(\"Charged multiplicity\",\"$N_{ch}$\").\n",
    "                                  replace(\"at 7\\,TeV\",\"\").\n",
    "                                  replace(\"\\\\text\",\"\\\\mathrm\")),\n",
    "             verticalalignment='bottom',  horizontalalignment='left',\n",
    "             transform=ax[n].transAxes , color='green')\n",
    "    if True:\n",
    "        k=0\n",
    "        for var in varhists:\n",
    "            ax[n+4].step(var.xVals(),var.yVals()/datahist.yVals(),marker=\"\",\n",
    "                         c=variationcolor[k],where=\"mid\",label=variationlabels[k],\n",
    "                         linestyle=variationlinestyle[k])\n",
    "            k+=1\n",
    "        \n",
    "        \n",
    "    ax[n+4].step(hist.xVals(),datahist.yVals()/datahist.yVals(),c=\"black\",where=\"mid\")\n",
    "    ax[n+4].errorbar(hist.xVals(),datahist.yVals()/datahist.yVals(),\n",
    "                 yerr=(datahist.yMaxs()-datahist.yMins())/datahist.yVals(),\n",
    "                 xerr=(datahist.xMaxs()-datahist.xMins())*0,\n",
    "                 ls=\"\",c=\"black\")\n",
    "    \n",
    "    \n",
    "\n",
    "\n",
    "ax[n-1].yaxis.set_tick_params(direction=\"in\",which=\"both\",)\n",
    "ax[n-1].xaxis.set_tick_params(direction=\"in\",which=\"both\")\n",
    "\n",
    "\n",
    "ax[0].legend(frameon=False,loc=\"lower left\",ncol=1,fontsize=20)\n",
    "for i in range(4):\n",
    "    ax[i].semilogy()\n",
    "    ax[i].grid(linestyle='dotted')\n",
    "    if i!=0 and i!=1 :ax[i].set_yticklabels([])\n",
    "    ax[i].set_ylim([0.000005,0.3])\n",
    "    #ax[i].set_xlim([0,170])\n",
    "    \n",
    "for i in range(4,8):\n",
    "    ax[i].grid(linestyle='dotted')\n",
    "    if i!=4 and i!=5 :ax[i].set_yticklabels([])\n",
    "    ax[i].set_ylim([0.2,1.8])\n",
    "    \n",
    "ax[4].set_ylabel(r\"MC/Data\")\n",
    "ax[5].set_ylabel(r\"MC/Data\")\n",
    "ax[0].set_xticklabels([])\n",
    "ax[1].set_xticklabels([])\n",
    "ax[2].set_xticklabels([])\n",
    "ax[3].set_xticklabels([])\n",
    "ax[4].set_xticklabels([])\n",
    "ax[6].set_xticklabels([])\n",
    "\n",
    "ax[0].set_xlim([0.0,190])\n",
    "ax[1].set_xlim([0.0,190])\n",
    "ax[4].set_xlim([0.0,190])\n",
    "ax[5].set_xlim([0.0,190])\n",
    "\n",
    "\n",
    "ax[2].set_xlim([0.0,110])\n",
    "ax[3].set_xlim([0.0,110])\n",
    "ax[6].set_xlim([0.0,110])\n",
    "ax[7].set_xlim([0.0,110])\n",
    "\n",
    "#plt.xlim([0.04,200])\n",
    "plt.show()\n",
    "    \n",
    "fig.savefig(\"valence.pdf\",bbox_inches='tight')\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.17"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

